Prime and M\"obius correlations for very short intervals in $\mathbb{F}_q[x]$

We investigate function field analogs of the distribution of primes, and prime $k$-tuples, in "very short intervals" of the form $I(f) := \{ f(x) + a : a \in \mathbb{F}_p \}$ for $f(x) \in \mathbb{F}_p[x]$ and $p$ prime, as well as cancellation in sums of function field analogs of the M\"obius $\mu$ function and its correlations (similar to sums appearing in Chowla's conjecture). For generic $f$, i.e., for $f$ a Morse polynomial, the error terms are roughly of size $O(\sqrt{p})$ (with typical main terms of order $p$). For non-generic $f$ we prove that independence still holds for "generic" set of shifts. We can also exhibit examples for which there is no cancellation at all in M\"obius/Chowla type sums (in fact, it turns out that (square root) cancellation in M\"obius sums is {\em equivalent} to (square root) cancellation in Chowla type sums), as well as intervals where the heuristic "primes are independent" fails badly. The results are deduced from a general theorem on correlations of arithmetic class functions; these include characteristic functions on primes, the M\"obius $\mu$ function, and divisor functions (e.g., function field analogs of the Titchmarsh divisor problem can be treated.) We also prove analogous, but slightly weaker, results in the more delicate fixed characteristic setting, i.e., for $f(x) \in \mathbb{F}_q[x]$ and intervals of the form $f(x) +a$ for $a \in \mathbb{F}_q$, where $p$ is fixed and $q=p^{l}$ grows.

==> shortintervals.sage <==
## This file (shortintervals.sage) was *autogenerated* from the file shortintervals.tex.
import sagetex
_st_ = sagetex.SageTeXProcessor('shortintervals')
_st_.endofdoc()

